Manifestation of the Normal Intensity Distribution Law (NIDL) in the rovibrational emission spectrum of hydroxyl radical

The latest experimental [Noll et al. Atmos. Chem. Phys. 20(2020)5269] and theoretical [Brooke et al. J. Quant. Spectr. Rad. Transfer 168(2016)142] data on the OH emission intensities are analyzed with use of the NIDL. It is found that the calculated intensities of the $\Delta v>6$ transitions should not be trusted. The analysis of the OH data revealed that the NIDL theory is not applicable to the satellite bands. The effect of small reduced mass previously discovered in H$_2$ [Ushakov et al. J. Mol. Spectrosc. 399(2024)111863], causing the NIDL straight-line slope to be larger than the one associated with the repulsive branch of the potential, is demonstrated, and the same should be true of all the diatomic hydrides. We performed ab initio calculations of the OH repulsive branch and compared it with the one of Brooke et al. and the other due to Varandas and Voronin [Chem. Phys. 194(1995)91]. We found that the ab initio PEF closely follows the Varandas-Voronin potential in the repulsive region important for calculating the overtone intensities [Medvedev, J. Chem. Phys. 137(2012)174307]. Assumption is made that different potentials can be used to calculate transition frequencies and intensities for spectroscopic databases.

==> anc/OH_ab_initio_repulsive_supplement.txt <==
Supplementary material to paper "Manifestation 
of the Normal Intensity Distribution Law (NIDL) 
in the rovibrational emission spectrum of hydroxyl radical" 
by E.S. Medvedev, A.Yu. Ermilov, and V.G. Ushakov.

Ab initio data on the OH repulsive branch. 

Plotted in Fig. 4 is ln[(V-Vmin)/cm-1] vs r/angstrom.

r/angstrom   V/a.u.

0.3     -71.957177547
0.35    -73.168485664
0.4     -73.973306064
0.45    -74.517992832
0.5     -74.891182087
0.55    -75.148730029
0.6     -75.326886152
0.65    -75.449764538
0.7     -75.53374931
0.8     -75.626668158
0.9     -75.661248781
0.969   -75.666545199
